The Microsoft Toolkit of Multi-Task Deep Neural Networks for Natural Language Understanding

We present MT-DNN, an open-source natural language understanding (NLU) toolkit that makes it easy for researchers and developers to train customized deep learning models. Built upon PyTorch and Transformers, MT-DNN is designed to facilitate rapid customization for a broad spectrum of NLU tasks, using a variety of objectives (classification, regression, structured prediction) and text encoders (e.g., RNNs, BERT, RoBERTa, UniLM). A unique feature of MT-DNN is its built-in support for robust and transferable learning using the adversarial multi-task learning paradigm. To enable efficient production deployment, MT-DNN supports multi-task knowledge distillation, which can substantially compress a deep neural model without significant performance drop. We demonstrate the effectiveness of MT-DNN on a wide range of NLU applications across general and biomedical domains. The software and pre-trained models will be publicly available at https://github.com/namisan/mt-dnn.

==> splitpdf.py <==
from PyPDF2 import PdfFileWriter, PdfFileReader

name="ACL_BERT_FINETUNE"
inputpdf = PdfFileReader(open(name+".pdf", "rb"))

output = PdfFileWriter()
for i in range(inputpdf.numPages-3):
    output.addPage(inputpdf.getPage(i))
with open(name+"_main.pdf", "wb") as outputStream:
	output.write(outputStream)

output = PdfFileWriter()
for i in range(inputpdf.numPages-3, inputpdf.numPages):
    output.addPage(inputpdf.getPage(i))
with open(name+"_sup.pdf", "wb") as outputStream:
	output.write(outputStream)
